Dynamically Corrected Bethe-Salpeter Equation Solver for Self-consistent $GW$ Reference on the Matsubara Frequency Axis

We present a Bethe-Salpeter equation (BSE) solver based on a self-consistent $GW$ reference evaluated on the Matsubara frequency axis, referred to as BSE@sc$GW$. The self-consistent $GW$ starting point provides a robust quasiparticle description and reduces sensitivity to the initial mean-field reference compared to one-shot $GW$-based approaches. We further introduce a dynamical correction to the static Casida formulation via a plasmon-pole model. This scheme incorporates simple dynamical screening effects while retaining the efficiency of an effective eigenvalue problem. The resulting dynamically corrected BSE@sc$GW$ yields excitation energies in close agreement with high-level wavefunction-based benchmarks for both singlet and triplet excitations of small molecules. Overall, the accuracy of the dynamic BSE@sc$GW$ approach arises from the combination of a well-converged single-particle reference and the inclusion of frequency-dependent screening effects.

==> anc/BSE_scGW_logs/C2H2_aug-cc-pVTZ_BSE_singlet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/C2H2_aug-cc-pVTZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/C2H2_aug-cc-pVTZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/C2H2_aug-cc-pVTZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/C2H2_aug-cc-pVTZ/C2H2_aug-cc-pVTZ_bse_singlet.h5
Beta (inverse T):  1000.0
Excitation type:   singlet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          503.75 GB
Available memory:      496.45 GB
Used memory:           7.29 GB (1.4%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            1063081
Memory usage:          101.37 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.1581 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=138, nelec=14, niw=133
VQ matrix:            40.10 MB
Pi matrix:            38.65 MB
G2p matrices:         3.72 MB
Working arrays:       51.32 MB
Total estimated:      133.80 MB (0.13 GB)
==========================================================================================
After file reading: 145.38 MB | Time: 0.16s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -305.288575          -295.453450             9.835125
       1          -305.185339          -293.560063            11.625276
       2           -27.603221           -24.537096             3.066125
       3           -20.424747           -19.166201             1.258547
       4           -18.035523           -17.099865             0.935658
       5           -10.812063           -10.919846            -0.107784
       6           -10.812063           -10.919846            -0.107784
       7             0.849290             0.689543            -0.159748
       8             0.895849             0.788971            -0.106879
       9             2.533395             2.213813            -0.319582
      10             2.533395             2.213813            -0.319582
      11             2.592158             2.320381            -0.271776
      12             2.592158             2.320381            -0.271776
      13             2.924679             2.660122            -0.264557
      14             3.043616             2.764831            -0.278785
      15             3.913431             3.544813            -0.368618
      16             5.214804             4.036628            -1.178177
      17             5.214804             4.036628            -1.178177
      18             6.211263             5.753992            -0.457272
      19             7.069423             6.393733            -0.675691
      20             7.558076             7.093047            -0.465029
      21             7.558076             7.093047            -0.465029
      22             7.698432             6.842566            -0.855865
      23             8.173695             7.498785            -0.674911
      24             8.173695             7.498785            -0.674911
      25            10.319158             9.825560            -0.493597
      26            10.567537             9.950792            -0.616745
      27            10.567537             9.950792            -0.616745
      28            10.876205            10.318178            -0.558026
      29            10.876205            10.318178            -0.558026
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -10.919846 eV
    LUMO (QP)       :                   0.689543 eV
    Energy Gap (QP) :                  11.609389 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 2.9762 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 23 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1015.98 MB | Time: 440.41s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=138, nelec=14, occ=7, virt=131
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   120.7812
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 1834)
******************************************************************************************
    BSE Casida equation: 119.0791 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          7.2653          5.2534          7.1617          0.0248
    1          7.6245          5.7866          7.5299          0.0210
    2          7.6245          5.7866          7.5299          0.0210
    3          8.1449          7.6715          8.1318          0.0034
    4          8.1449          7.6715          8.1318          0.0034
    5          8.6391          8.2327          8.6282          0.0026
    6          8.6391          8.2327          8.6282          0.0026
    7          9.1817          8.5855          9.1576          0.0045
    8          9.1817          8.5855          9.1576          0.0045
    9          9.2225          8.6413          9.1987          0.0044
   10          9.5355          8.9919          9.5177          0.0035
   11          9.5808          8.9722          9.5542          0.0045
   12          9.5808          8.9722          9.5542          0.0045
   13          9.5920          9.0571          9.5714          0.0038
   14         10.3488          9.8243         10.3227          0.0038
   15         10.3670          9.7897         10.3370          0.0043
   16         10.3670          9.7897         10.3370          0.0043
   17         10.4859         10.0759         10.4671          0.0027
   18         10.4859         10.0759         10.4671          0.0027
   19         10.8348         10.4031         10.8156          0.0028
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.1251 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 1886.61 MB | Time: 559.62s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/C2H2_aug-cc-pVTZ_BSE_triplet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/C2H2_aug-cc-pVTZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/C2H2_aug-cc-pVTZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/C2H2_aug-cc-pVTZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/C2H2_aug-cc-pVTZ/C2H2_aug-cc-pVTZ_bse_triplet.h5
Beta (inverse T):  1000.0
Excitation type:   triplet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          503.75 GB
Available memory:      496.30 GB
Used memory:           7.44 GB (1.5%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            3999845
Memory usage:          100.27 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.1377 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=138, nelec=14, niw=133
VQ matrix:            40.10 MB
Pi matrix:            38.65 MB
G2p matrices:         3.72 MB
Working arrays:       51.32 MB
Total estimated:      133.80 MB (0.13 GB)
==========================================================================================
After file reading: 144.90 MB | Time: 0.14s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -305.288575          -295.453450             9.835125
       1          -305.185339          -293.560063            11.625276
       2           -27.603221           -24.537096             3.066125
       3           -20.424747           -19.166201             1.258547
       4           -18.035523           -17.099865             0.935658
       5           -10.812063           -10.919846            -0.107784
       6           -10.812063           -10.919846            -0.107784
       7             0.849290             0.689543            -0.159748
       8             0.895849             0.788971            -0.106879
       9             2.533395             2.213813            -0.319582
      10             2.533395             2.213813            -0.319582
      11             2.592158             2.320381            -0.271776
      12             2.592158             2.320381            -0.271776
      13             2.924679             2.660122            -0.264557
      14             3.043616             2.764831            -0.278785
      15             3.913431             3.544813            -0.368618
      16             5.214804             4.036628            -1.178177
      17             5.214804             4.036628            -1.178177
      18             6.211263             5.753992            -0.457272
      19             7.069423             6.393733            -0.675691
      20             7.558076             7.093047            -0.465029
      21             7.558076             7.093047            -0.465029
      22             7.698432             6.842566            -0.855865
      23             8.173695             7.498785            -0.674911
      24             8.173695             7.498785            -0.674911
      25            10.319158             9.825560            -0.493597
      26            10.567537             9.950792            -0.616745
      27            10.567537             9.950792            -0.616745
      28            10.876205            10.318178            -0.558026
      29            10.876205            10.318178            -0.558026
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -10.919846 eV
    LUMO (QP)       :                   0.689543 eV
    Energy Gap (QP) :                  11.609389 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 3.4059 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 23 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1014.86 MB | Time: 442.08s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=138, nelec=14, occ=7, virt=131
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   182.7965
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 1834)
******************************************************************************************
    BSE Casida equation: 84.2788 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          5.7637          2.6057          5.6371          0.0466
    1          6.5544          4.0440          6.4381          0.0337
    2          6.5544          4.0440          6.4381          0.0337
    3          7.2653          5.2534          7.1618          0.0248
    4          7.9753          7.4153          7.9574          0.0044
    5          7.9753          7.4153          7.9574          0.0044
    6          8.5252          8.0086          8.5074          0.0038
    7          8.5252          8.0086          8.5074          0.0038
    8          8.8520          8.1335          8.8213          0.0059
    9          9.0420          8.3980          9.0152          0.0051
   10          9.0420          8.3980          9.0152          0.0051
   11          9.2225          8.6413          9.1987          0.0044
   12          9.3213          8.6004          9.2872          0.0058
   13          9.3213          8.6004          9.2872          0.0058
   14         10.1215          9.5911         10.0970          0.0038
   15         10.2364          9.7218         10.2122          0.0037
   16         10.2364          9.7218         10.2122          0.0037
   17         10.3039          9.7206         10.2711          0.0045
   18         10.3039          9.7206         10.2711          0.0045
   19         10.3488          9.8243         10.3227          0.0038
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.1108 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 1870.11 MB | Time: 526.47s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/C2H4_aug-cc-pVTZ_BSE_singlet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/C2H4_aug-cc-pVTZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/C2H4_aug-cc-pVTZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/C2H4_aug-cc-pVTZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/C2H4_aug-cc-pVTZ/C2H4_aug-cc-pVTZ_bse_singlet.h5
Beta (inverse T):  1000.0
Excitation type:   singlet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          251.78 GB
Available memory:      246.49 GB
Used memory:           5.29 GB (2.1%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            1080424
Memory usage:          99.06 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.4302 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=184, nelec=16, niw=133
VQ matrix:            95.05 MB
Pi matrix:            68.71 MB
G2p matrices:         5.71 MB
Working arrays:       121.00 MB
Total estimated:      290.48 MB (0.28 GB)
==========================================================================================
After file reading: 177.38 MB | Time: 0.44s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -305.081248          -294.658311            10.422937
       1          -305.036595          -294.566777            10.469818
       2           -27.678562           -24.647671             3.030891
       3           -21.170796           -19.607023             1.563773
       4           -17.158011           -16.263277             0.894734
       5           -15.491921           -14.719082             0.772840
       6           -13.472905           -13.071127             0.401778
       7            -9.895105           -10.117743            -0.222638
       8             0.887121             0.698591            -0.188529
       9             1.110868             0.975937            -0.134932
      10             1.154467             1.026245            -0.128222
      11             1.645441             1.563143            -0.082298
      12             2.491681             1.983677            -0.508004
      13             2.623573             2.315564            -0.308009
      14             2.860076             2.636807            -0.223269
      15             3.276833             3.050545            -0.226289
      16             3.977635             3.535789            -0.441846
      17             4.004473             3.641791            -0.362682
      18             4.711530             3.445734            -1.265796
      19             4.750554             4.462486            -0.288068
      20             5.054089             4.698888            -0.355201
      21             5.394147             4.741132            -0.653016
      22             6.526558             5.872921            -0.653637
      23             6.579785             5.930352            -0.649433
      24             7.300387             6.764157            -0.536229
      25             7.950067             7.491882            -0.458185
      26             8.203443             7.525519            -0.677924
      27             8.565295             7.963033            -0.602262
      28             8.687803             8.055075            -0.632728
      29             9.124743             8.631333            -0.493410
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -10.117743 eV
    LUMO (QP)       :                   0.698591 eV
    Energy Gap (QP) :                  10.816334 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 8.5060 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 23 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1413.51 MB | Time: 1465.61s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=184, nelec=16, occ=8, virt=176
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   120.7600
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 2816)
******************************************************************************************
    BSE Casida equation: 556.6212 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          7.3146          6.7998          7.3007          0.0040
    1          7.9120          6.6809          7.8619          0.0115
    2          7.9459          7.4658          7.9315          0.0036
    3          8.0015          7.6280          7.9936          0.0023
    4          8.6380          8.0560          8.6168          0.0045
    5          8.9956          8.7017          8.9895          0.0016
    6          9.0834          8.6309          9.0685          0.0030
    7          9.2774          7.6339          9.1695          0.0165
    8          9.6557          8.8116          9.6122          0.0069
    9          9.9377          9.3923          9.9117          0.0040
   10         10.0621          9.7131         10.0501          0.0021
   11         10.1159          9.5730         10.0887          0.0040
   12         10.1199          9.4501         10.0870          0.0049
   13         10.1752          9.5998         10.1434          0.0044
   14         10.5687          8.2165         10.3896          0.0219
   15         10.8340         10.3244         10.8019          0.0039
   16         10.9000         10.4452         10.8768          0.0031
   17         11.0862         10.6193         11.0653          0.0028
   18         11.1242         10.3775         11.0806          0.0053
   19         11.1678         10.7427         11.1484          0.0026
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.2672 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 3749.55 MB | Time: 2022.50s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/C2H4_aug-cc-pVTZ_BSE_triplet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/C2H4_aug-cc-pVTZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/C2H4_aug-cc-pVTZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/C2H4_aug-cc-pVTZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/C2H4_aug-cc-pVTZ/C2H4_aug-cc-pVTZ_bse_triplet.h5
Beta (inverse T):  1000.0
Excitation type:   triplet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          251.78 GB
Available memory:      246.85 GB
Used memory:           4.93 GB (2.0%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            176618
Memory usage:          100.71 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.2007 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=184, nelec=16, niw=133
VQ matrix:            95.05 MB
Pi matrix:            68.71 MB
G2p matrices:         5.71 MB
Working arrays:       121.00 MB
Total estimated:      290.48 MB (0.28 GB)
==========================================================================================
After file reading: 179.07 MB | Time: 0.21s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -305.081248          -294.658311            10.422937
       1          -305.036595          -294.566777            10.469818
       2           -27.678562           -24.647671             3.030891
       3           -21.170796           -19.607023             1.563773
       4           -17.158011           -16.263277             0.894734
       5           -15.491921           -14.719082             0.772840
       6           -13.472905           -13.071127             0.401778
       7            -9.895105           -10.117743            -0.222638
       8             0.887121             0.698591            -0.188529
       9             1.110868             0.975937            -0.134932
      10             1.154467             1.026245            -0.128222
      11             1.645441             1.563143            -0.082298
      12             2.491681             1.983677            -0.508004
      13             2.623573             2.315564            -0.308009
      14             2.860076             2.636807            -0.223269
      15             3.276833             3.050545            -0.226289
      16             3.977635             3.535789            -0.441846
      17             4.004473             3.641791            -0.362682
      18             4.711530             3.445734            -1.265796
      19             4.750554             4.462486            -0.288068
      20             5.054089             4.698888            -0.355201
      21             5.394147             4.741132            -0.653016
      22             6.526558             5.872921            -0.653637
      23             6.579785             5.930352            -0.649433
      24             7.300387             6.764157            -0.536229
      25             7.950067             7.491882            -0.458185
      26             8.203443             7.525519            -0.677924
      27             8.565295             7.963033            -0.602262
      28             8.687803             8.055075            -0.632728
      29             9.124743             8.631333            -0.493410
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -10.117743 eV
    LUMO (QP)       :                   0.698591 eV
    Energy Gap (QP) :                  10.816334 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 9.5183 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 23 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1421.42 MB | Time: 1383.65s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=184, nelec=16, occ=8, virt=176
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   208.1910
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 2816)
******************************************************************************************
    BSE Casida equation: 346.9684 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          4.7597          1.6178          4.6589          0.0523
    1          7.1445          6.5526          7.1270          0.0051
    2          7.8873          7.3613          7.8705          0.0041
    3          7.9255          7.4959          7.9145          0.0029
    4          8.2001          7.5118          8.1739          0.0058
    5          8.6257          6.7858          8.5120          0.0198
    6          8.9816          8.6774          8.9749          0.0017
    7          8.9986          8.5203          8.9820          0.0033
    8          9.1751          8.6725          9.1557          0.0037
    9          9.4849          8.5860          9.4366          0.0076
   10          9.8312          7.4170          9.6584          0.0240
   11          9.8427          9.3407          9.8199          0.0036
   12          9.9184          9.0912          9.8647          0.0074
   13         10.0037          9.4354          9.9741          0.0043
   14         10.0265          9.4318          9.9954          0.0046
   15         10.5438          9.6843         10.4817          0.0076
   16         10.5790          9.7486         10.5211          0.0071
   17         10.6505          9.8532         10.6019          0.0062
   18         10.9823         10.1099         10.9262          0.0066
   19         10.9951         10.5095         10.9726          0.0030
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.2924 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 3794.30 MB | Time: 1730.91s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/CH2O_aug-cc-pVTZ_BSE_singlet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/CH2O_aug-cc-pVTZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/CH2O_aug-cc-pVTZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/CH2O_aug-cc-pVTZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/CH2O_aug-cc-pVTZ/CH2O_aug-cc-pVTZ_bse_singlet.h5
Beta (inverse T):  1000.0
Excitation type:   singlet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          503.75 GB
Available memory:      496.21 GB
Used memory:           7.54 GB (1.5%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            3998872
Memory usage:          101.08 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.4426 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=138, nelec=16, niw=133
VQ matrix:            40.10 MB
Pi matrix:            38.65 MB
G2p matrices:         4.22 MB
Working arrays:       66.02 MB
Total estimated:      148.99 MB (0.15 GB)
==========================================================================================
After file reading: 145.37 MB | Time: 0.45s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -559.986344          -548.156884            11.829460
       1          -307.922494          -298.587344             9.335150
       2           -38.200736           -33.426633             4.774103
       3           -23.237013           -21.547730             1.689283
       4           -18.560227           -17.230900             1.329327
       5           -17.604871           -16.212933             1.391937
       6           -14.490621           -14.224216             0.266405
       7           -11.828588           -10.954593             0.873995
       8             0.743045             0.582251            -0.160794
       9             1.155617             1.054996            -0.100621
      10             1.690964             1.178257            -0.512707
      11             2.063990             1.847863            -0.216127
      12             3.465975             2.255533            -1.210442
      13             3.630199             3.386649            -0.243550
      14             3.656808             3.294257            -0.362550
      15             4.716797             4.378158            -0.338639
      16             5.406084             5.070049            -0.336035
      17             5.682841             5.261457            -0.421384
      18             5.914352             5.267049            -0.647303
      19             6.957334             6.356260            -0.601074
      20             6.968634             6.401463            -0.567171
      21             7.635218             7.177552            -0.457666
      22             8.744075             7.973618            -0.770457
      23             9.202760             8.776272            -0.426488
      24             9.226857             8.776256            -0.450602
      25             9.795830             9.265157            -0.530672
      26            10.575091             9.796302            -0.778789
      27            10.584607            10.116611            -0.467996
      28            10.820119            10.248845            -0.571274
      29            11.399955            10.738869            -0.661085
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -10.954593 eV
    LUMO (QP)       :                   0.582251 eV
    Energy Gap (QP) :                  11.536844 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 3.1626 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 25 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 892.18 MB | Time: 494.57s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=138, nelec=16, occ=8, virt=130
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   211.7456
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 2080)
******************************************************************************************
    BSE Casida equation: 155.9615 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          5.0053          2.7102          4.9484          0.0288
    1          7.7222          7.3107          7.7176          0.0021
    2          8.5534          8.1328          8.5440          0.0024
    3          8.5890          8.0451          8.5724          0.0036
    4          8.6784          8.3390          8.6748          0.0016
    5         10.0228          8.2615          9.9343          0.0132
    6         10.1777          7.4655         10.0124          0.0226
    7         10.3437          9.9485         10.3331          0.0020
    8         10.6413         10.1811         10.6251          0.0025
    9         10.7088         10.2294         10.6929          0.0025
   10         11.0626         10.4509         11.0362          0.0035
   11         11.0632         10.6598         11.0592          0.0016
   12         11.1153          8.6926         10.9385          0.0202
   13         11.6310         10.9204         11.5872          0.0047
   14         11.8107         11.1754         11.7802          0.0036
   15         11.8956         11.3774         11.8780          0.0024
   16         11.9725         11.6172         11.9681          0.0013
   17         12.0124         11.5182         11.9971          0.0022
   18         12.0136         11.6041         12.0042          0.0017
   19         12.3540         11.6381         12.3097          0.0044
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.1513 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 2220.64 MB | Time: 650.69s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/CH2O_aug-cc-pVTZ_BSE_triplet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/CH2O_aug-cc-pVTZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/CH2O_aug-cc-pVTZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/CH2O_aug-cc-pVTZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/CH2O_aug-cc-pVTZ/CH2O_aug-cc-pVTZ_bse_triplet.h5
Beta (inverse T):  1000.0
Excitation type:   triplet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          251.78 GB
Available memory:      247.24 GB
Used memory:           4.54 GB (1.8%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            179199
Memory usage:          100.98 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.1388 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=138, nelec=16, niw=133
VQ matrix:            40.10 MB
Pi matrix:            38.65 MB
G2p matrices:         4.22 MB
Working arrays:       66.02 MB
Total estimated:      148.99 MB (0.15 GB)
==========================================================================================
After file reading: 145.37 MB | Time: 0.14s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -559.986344          -548.156884            11.829460
       1          -307.922494          -298.587344             9.335150
       2           -38.200736           -33.426633             4.774103
       3           -23.237013           -21.547730             1.689283
       4           -18.560227           -17.230900             1.329327
       5           -17.604871           -16.212933             1.391937
       6           -14.490621           -14.224216             0.266405
       7           -11.828588           -10.954593             0.873995
       8             0.743045             0.582251            -0.160794
       9             1.155617             1.054996            -0.100621
      10             1.690964             1.178257            -0.512707
      11             2.063990             1.847863            -0.216127
      12             3.465975             2.255533            -1.210442
      13             3.630199             3.386649            -0.243550
      14             3.656808             3.294257            -0.362550
      15             4.716797             4.378158            -0.338639
      16             5.406084             5.070049            -0.336035
      17             5.682841             5.261457            -0.421384
      18             5.914352             5.267049            -0.647303
      19             6.957334             6.356260            -0.601074
      20             6.968634             6.401463            -0.567171
      21             7.635218             7.177552            -0.457666
      22             8.744075             7.973618            -0.770457
      23             9.202760             8.776272            -0.426488
      24             9.226857             8.776256            -0.450602
      25             9.795830             9.265157            -0.530672
      26            10.575091             9.796302            -0.778789
      27            10.584607            10.116611            -0.467996
      28            10.820119            10.248845            -0.571274
      29            11.399955            10.738869            -0.661085
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -10.954593 eV
    LUMO (QP)       :                   0.582251 eV
    Energy Gap (QP) :                  11.536844 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 4.3980 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 25 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1016.30 MB | Time: 500.53s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=138, nelec=16, occ=8, virt=130
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   250.7650
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 2080)
******************************************************************************************
    BSE Casida equation: 205.4883 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          4.2593          1.7677          4.2095          0.0342
    1          6.3510          2.5706          6.2121          0.0450
    2          7.4572          6.8707          7.4435          0.0041
    3          8.3837          7.6820          8.3579          0.0053
    4          8.4674          7.9934          8.4558          0.0029
    5          8.5298          8.1017          8.5200          0.0025
    6          9.0564          6.0389          8.8910          0.0279
    7          9.7858          8.9895          9.7470          0.0060
    8         10.2582          7.5479         10.0747          0.0242
    9         10.4344          9.9346         10.4133          0.0031
   10         10.4743         10.0530         10.4616          0.0022
   11         10.8157         10.1009         10.7758          0.0050
   12         10.9418         10.4358         10.9285          0.0024
   13         10.9592          9.9507         10.8990          0.0074
   14         11.5438         10.8172         11.4989          0.0049
   15         11.6174         11.0991         11.5989          0.0026
   16         11.6441         10.9421         11.6105          0.0041
   17         11.6901         11.0520         11.6650          0.0033
   18         11.9386         11.5683         11.9332          0.0014
   19         12.0777         11.2673         12.0251          0.0053
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.1616 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 1915.76 MB | Time: 706.18s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/CO_aug-cc-pVTZ_BSE_singlet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/CO_aug-cc-pVTZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/CO_aug-cc-pVTZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/CO_aug-cc-pVTZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/CO_aug-cc-pVTZ/CO_aug-cc-pVTZ_bse_singlet.h5
Beta (inverse T):  1000.0
Excitation type:   singlet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          251.78 GB
Available memory:      247.35 GB
Used memory:           4.43 GB (1.8%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            175271
Memory usage:          100.88 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.0116 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=92, nelec=14, niw=133
VQ matrix:            11.88 MB
Pi matrix:            17.18 MB
G2p matrices:         2.42 MB
Working arrays:       21.61 MB
Total estimated:      53.08 MB (0.05 GB)
==========================================================================================
After file reading: 121.03 MB | Time: 0.02s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -562.353303          -550.834324            11.518979
       1          -308.335450          -299.514272             8.821178
       2           -41.279996           -36.513529             4.766467
       3           -21.805336           -19.857869             1.947467
       4           -17.250832           -16.675222             0.575610
       5           -17.250832           -16.675222             0.575610
       6           -14.506468           -13.871514             0.634954
       7             1.856482             1.635924            -0.220558
       8             1.928953             1.599512            -0.329441
       9             1.928953             1.599512            -0.329441
      10             2.443346             2.225221            -0.218125
      11             4.184049             2.972653            -1.211396
      12             4.184049             2.972653            -1.211396
      13             5.009439             4.712022            -0.297416
      14             5.344282             4.902006            -0.442276
      15             5.344282             4.902006            -0.442276
      16             7.277880             6.733460            -0.544420
      17             8.102140             7.578579            -0.523561
      18             8.102140             7.578579            -0.523561
      19            10.707439            10.100106            -0.607333
      20            11.301683            10.666254            -0.635429
      21            11.301683            10.666254            -0.635429
      22            13.672221            12.829582            -0.842638
      23            13.883585            12.502017            -1.381567
      24            13.883585            12.502017            -1.381567
      25            18.240169            17.027267            -1.212902
      26            19.619089            18.580186            -1.038903
      27            19.619089            18.580186            -1.038903
      28            21.526086            19.452377            -2.073709
      29            22.785454            20.988809            -1.796645
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -13.871514 eV
    LUMO (QP)       :                   1.635924 eV
    Energy Gap (QP) :                  15.507438 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 1.1668 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 26 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 651.54 MB | Time: 106.31s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=92, nelec=14, occ=7, virt=85
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   124.3271
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 1190)
******************************************************************************************
    BSE Casida equation: 60.9598 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          9.2643          6.9535          9.1309          0.0217
    1          9.2644          6.9535          9.1309          0.0217
    2         10.3905          8.0459         10.2512          0.0186
    3         10.8462          8.6219         10.7140          0.0166
    4         10.8462          8.6219         10.7140          0.0166
    5         11.4115         10.9076         11.3890          0.0030
    6         11.6414         11.0073         11.6041          0.0043
    7         11.6414         11.0073         11.6041          0.0043
    8         11.7466         11.1798         11.7111          0.0040
    9         13.6434         12.9534         13.5969          0.0039
   10         13.6434         12.9534         13.5969          0.0039
   11         13.8714         13.0175         13.8201          0.0045
   12         14.3032         13.7783         14.2743          0.0025
   13         14.3032         13.7783         14.2743          0.0025
   14         14.3296         13.6951         14.2960          0.0030
   15         14.3296         13.6951         14.2960          0.0030
   16         14.3654         13.8717         14.3392          0.0023
   17         14.4200         14.0356         14.4147          0.0013
   18         14.6695         13.8806         14.6171          0.0040
   19         14.8452         13.5676         14.7518          0.0069
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.0522 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 1768.89 MB | Time: 167.33s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/CO_aug-cc-pVTZ_BSE_triplet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/CO_aug-cc-pVTZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/CO_aug-cc-pVTZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/CO_aug-cc-pVTZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/CO_aug-cc-pVTZ/CO_aug-cc-pVTZ_bse_triplet.h5
Beta (inverse T):  1000.0
Excitation type:   triplet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          503.75 GB
Available memory:      496.36 GB
Used memory:           7.39 GB (1.5%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            1107904
Memory usage:          100.89 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.1040 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=92, nelec=14, niw=133
VQ matrix:            11.88 MB
Pi matrix:            17.18 MB
G2p matrices:         2.42 MB
Working arrays:       21.61 MB
Total estimated:      53.08 MB (0.05 GB)
==========================================================================================
After file reading: 121.20 MB | Time: 0.11s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -562.353303          -550.834324            11.518979
       1          -308.335450          -299.514272             8.821178
       2           -41.279996           -36.513529             4.766467
       3           -21.805336           -19.857869             1.947467
       4           -17.250832           -16.675222             0.575610
       5           -17.250832           -16.675222             0.575610
       6           -14.506468           -13.871514             0.634954
       7             1.856482             1.635924            -0.220558
       8             1.928953             1.599512            -0.329441
       9             1.928953             1.599512            -0.329441
      10             2.443346             2.225221            -0.218125
      11             4.184049             2.972653            -1.211396
      12             4.184049             2.972653            -1.211396
      13             5.009439             4.712022            -0.297416
      14             5.344282             4.902006            -0.442276
      15             5.344282             4.902006            -0.442276
      16             7.277880             6.733460            -0.544420
      17             8.102140             7.578579            -0.523561
      18             8.102140             7.578579            -0.523561
      19            10.707439            10.100106            -0.607333
      20            11.301683            10.666254            -0.635429
      21            11.301683            10.666254            -0.635429
      22            13.672221            12.829582            -0.842638
      23            13.883585            12.502017            -1.381567
      24            13.883585            12.502017            -1.381567
      25            18.240169            17.027267            -1.212902
      26            19.619089            18.580186            -1.038903
      27            19.619089            18.580186            -1.038903
      28            21.526086            19.452377            -2.073709
      29            22.785454            20.988809            -1.796645
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -13.871514 eV
    LUMO (QP)       :                   1.635924 eV
    Energy Gap (QP) :                  15.507438 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 1.0029 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 26 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 776.83 MB | Time: 121.83s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=92, nelec=14, occ=7, virt=85
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   173.1942
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 1190)
******************************************************************************************
    BSE Casida equation: 26.4464 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          6.5120          3.4480          6.3795          0.0402
    1          6.5120          3.4480          6.3795          0.0402
    2          8.7056          5.4220          8.5463          0.0296
    3          9.5348          6.6955          9.3800          0.0242
    4          9.5348          6.6955          9.3800          0.0242
    5         10.3905          8.0460         10.2512          0.0186
    6         10.6713          9.7258         10.6094          0.0078
    7         11.4680         10.8731         11.4335          0.0041
    8         11.4680         10.8731         11.4335          0.0041
    9         11.4766         10.9247         11.4460          0.0037
   10         12.9098         10.3498         12.7214          0.0171
   11         12.9098         10.3498         12.7214          0.0171
   12         13.4340         12.6317         13.3783          0.0048
   13         13.4340         12.6317         13.3783          0.0048
   14         13.8598         13.3554         13.8307          0.0026
   15         14.0765         13.4591         14.0416          0.0031
   16         14.2102         13.6456         14.1774          0.0028
   17         14.2102         13.6456         14.1774          0.0028
   18         14.3281         14.0203         14.3228          0.0011
   19         14.3281         14.0203         14.3228          0.0011
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.0536 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 1912.27 MB | Time: 148.33s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/H2O_aug-cc-pVTZ_BSE_singlet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/H2O_aug-cc-pVTZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/H2O_aug-cc-pVTZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/H2O_aug-cc-pVTZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/H2O_aug-cc-pVTZ/H2O_aug-cc-pVTZ_bse_singlet.h5
Beta (inverse T):  1000.0
Excitation type:   singlet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          251.78 GB
Available memory:      246.51 GB
Used memory:           5.27 GB (2.1%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            1080195
Memory usage:          99.04 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.0113 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=92, nelec=10, niw=133
VQ matrix:            11.88 MB
Pi matrix:            17.18 MB
G2p matrices:         1.77 MB
Working arrays:       11.55 MB
Total estimated:      42.37 MB (0.04 GB)
==========================================================================================
After file reading: 119.35 MB | Time: 0.02s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -559.551600          -551.395836             8.155764
       1           -36.760779           -32.889506             3.871273
       2           -19.458684           -18.901604             0.557080
       3           -15.841601           -14.886167             0.955434
       4           -13.788909           -12.660522             1.128387
       5             0.795858             0.626665            -0.169193
       6             1.299319             1.222407            -0.076912
       7             3.684915             3.408762            -0.276153
       8             4.291457             4.084033            -0.207424
       9             4.725948             4.358919            -0.367029
      10             4.962103             4.686974            -0.275129
      11             6.169766             5.800020            -0.369746
      12             6.662254             6.341119            -0.321134
      13             7.212829             6.923697            -0.289132
      14             8.170217             7.809132            -0.361085
      15             8.421075             8.028278            -0.392797
      16             9.958263             9.735550            -0.222713
      17            11.868598            11.091896            -0.776702
      18            12.636927            11.819469            -0.817458
      19            16.231568            15.306558            -0.925010
      20            17.871395            16.928440            -0.942955
      21            19.194074            18.329995            -0.864079
      22            19.599490            18.785428            -0.814062
      23            19.828834            19.002192            -0.826641
      24            22.574150            21.529794            -1.044356
      25            23.011437            22.127660            -0.883777
      26            24.146082            22.843336            -1.302746
      27            24.823459            23.868734            -0.954725
      28            24.914517            23.846749            -1.067769
      29            25.093954            24.263941            -0.830013
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -12.660522 eV
    LUMO (QP)       :                   0.626665 eV
    Energy Gap (QP) :                  13.287187 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 1.1839 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 23 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 512.00 MB | Time: 115.75s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=92, nelec=10, occ=5, virt=87
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   125.4754
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 870)
******************************************************************************************
    BSE Casida equation: 33.0268 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          8.0295          7.3173          8.0088          0.0046
    1          9.7082          9.1287          9.6883          0.0033
    2         10.3594          9.7489         10.3366          0.0033
    3         10.9162         10.2991         10.8880          0.0036
    4         11.5584         10.9864         11.5349          0.0029
    5         11.6312         11.1233         11.6073          0.0027
    6         11.9878         11.1932         11.9418          0.0048
    7         12.0003         11.5267         11.9821          0.0022
    8         12.7619         12.3866         12.7441          0.0018
    9         13.0948         12.7307         13.0822          0.0013
   10         13.4079         12.7623         13.3717          0.0033
   11         13.4220         12.8921         13.3946          0.0025
   12         13.7203         13.3854         13.7130          0.0010
   13         13.8577         13.3785         13.8309          0.0023
   14         14.2092         13.5071         14.1670          0.0034
   15         14.5582         13.9256         14.5204          0.0030
   16         14.5587         14.1063         14.5409          0.0016
   17         14.5949         13.9971         14.5607          0.0027
   18         14.9961         14.6083         14.9739          0.0017
   19         15.3568         15.0048         15.3436          0.0011
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.0350 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 3481.25 MB | Time: 148.81s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/H2O_aug-cc-pVTZ_BSE_triplet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/H2O_aug-cc-pVTZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/H2O_aug-cc-pVTZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/H2O_aug-cc-pVTZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/H2O_aug-cc-pVTZ/H2O_aug-cc-pVTZ_bse_triplet.h5
Beta (inverse T):  1000.0
Excitation type:   triplet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          251.78 GB
Available memory:      246.51 GB
Used memory:           5.27 GB (2.1%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            1081030
Memory usage:          100.23 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.2035 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=92, nelec=10, niw=133
VQ matrix:            11.88 MB
Pi matrix:            17.18 MB
G2p matrices:         1.77 MB
Working arrays:       11.55 MB
Total estimated:      42.37 MB (0.04 GB)
==========================================================================================
After file reading: 120.37 MB | Time: 0.21s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -559.551600          -551.395836             8.155764
       1           -36.760779           -32.889506             3.871273
       2           -19.458684           -18.901604             0.557080
       3           -15.841601           -14.886167             0.955434
       4           -13.788909           -12.660522             1.128387
       5             0.795858             0.626665            -0.169193
       6             1.299319             1.222407            -0.076912
       7             3.684915             3.408762            -0.276153
       8             4.291457             4.084033            -0.207424
       9             4.725948             4.358919            -0.367029
      10             4.962103             4.686974            -0.275129
      11             6.169766             5.800020            -0.369746
      12             6.662254             6.341119            -0.321134
      13             7.212829             6.923697            -0.289132
      14             8.170217             7.809132            -0.361085
      15             8.421075             8.028278            -0.392797
      16             9.958263             9.735550            -0.222713
      17            11.868598            11.091896            -0.776702
      18            12.636927            11.819469            -0.817458
      19            16.231568            15.306558            -0.925010
      20            17.871395            16.928440            -0.942955
      21            19.194074            18.329995            -0.864079
      22            19.599490            18.785428            -0.814062
      23            19.828834            19.002192            -0.826641
      24            22.574150            21.529794            -1.044356
      25            23.011437            22.127660            -0.883777
      26            24.146082            22.843336            -1.302746
      27            24.823459            23.868734            -0.954725
      28            24.914517            23.846749            -1.067769
      29            25.093954            24.263941            -0.830013
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -12.660522 eV
    LUMO (QP)       :                   0.626665 eV
    Energy Gap (QP) :                  13.287187 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 1.2415 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 23 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 637.58 MB | Time: 101.49s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=92, nelec=10, occ=5, virt=87
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   130.3201
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 870)
******************************************************************************************
    BSE Casida equation: 24.2357 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          7.5578          6.5836          7.5273          0.0074
    1          9.5251          8.7572          9.4952          0.0049
    2          9.7462          8.7978          9.7056          0.0063
    3         10.6188          9.6558         10.5745          0.0060
    4         10.7667         10.0722         10.7338          0.0043
    5         11.3487         10.7941         11.3227          0.0031
    6         11.6446         10.7358         11.5965          0.0054
    7         11.7554         10.9158         11.7065          0.0052
    8         12.7006         12.3133         12.6819          0.0019
    9         12.7102         11.8704         12.6592          0.0049
   10         12.9500         12.5185         12.9320          0.0018
   11         13.2025         12.2556         13.1431          0.0053
   12         13.2372         12.5312         13.1967          0.0037
   13         13.5238         12.9674         13.4916          0.0028
   14         13.5624         13.0456         13.5383          0.0022
   15         13.9730         13.1445         13.9173          0.0044
   16         14.0590         13.5437         14.0357          0.0021
   17         14.1519         13.5083         14.1140          0.0031
   18         14.8656         14.4552         14.8409          0.0018
   19         15.0267         14.4321         14.9906          0.0027
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.0363 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 3730.05 MB | Time: 125.77s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/HCl_aug-cc-pVTZ_BSE_singlet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/HCl_aug-cc-pVTZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/HCl_aug-cc-pVTZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/HCl_aug-cc-pVTZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/HCl_aug-cc-pVTZ/HCl_aug-cc-pVTZ_bse_singlet.h5
Beta (inverse T):  1000.0
Excitation type:   singlet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          251.78 GB
Available memory:      247.33 GB
Used memory:           4.45 GB (1.8%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            178969
Memory usage:          101.05 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.1689 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=73, nelec=18, niw=133
VQ matrix:            5.94 MB
Pi matrix:            10.81 MB
G2p matrices:         2.34 MB
Working arrays:       20.25 MB
Total estimated:      39.34 MB (0.04 GB)
==========================================================================================
After file reading: 114.30 MB | Time: 0.17s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0         -2853.664770         -2847.450818             6.213953
       1          -287.916188          -279.996722             7.919467
       2          -218.999531          -211.659675             7.339856
       3          -218.955117          -208.120241            10.834876
       4          -218.955117          -208.120241            10.834876
       5           -30.208768           -26.701367             3.507401
       6           -16.771827           -16.372143             0.399684
       7           -12.786956           -12.347338             0.439618
       8           -12.786956           -12.347338             0.439618
       9             0.808783             0.588972            -0.219812
      10             2.867439             2.622021            -0.245418
      11             3.131042             2.895003            -0.236038
      12             3.131042             2.895003            -0.236038
      13             3.954766             3.215578            -0.739188
      14             5.211757             4.582742            -0.629015
      15             6.535102             5.970783            -0.564319
      16             6.535102             5.970783            -0.564319
      17             9.464717             8.677273            -0.787444
      18             9.475625             8.687939            -0.787686
      19             9.475625             8.687939            -0.787686
      20            11.706870            10.883285            -0.823585
      21            11.850539            11.009027            -0.841512
      22            11.850539            11.009027            -0.841512
      23            16.983993            15.538943            -1.445050
      24            17.105327            15.768240            -1.337087
      25            17.105327            15.768240            -1.337087
      26            18.062460            16.721457            -1.341003
      27            23.246873            21.570031            -1.676842
      28            23.246873            21.570031            -1.676842
      29            23.448957            22.112501            -1.336456
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -12.347338 eV
    LUMO (QP)       :                   0.588972 eV
    Energy Gap (QP) :                  12.936309 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 0.6051 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 22 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 610.15 MB | Time: 47.58s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=73, nelec=18, occ=9, virt=64
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   385.8957
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 1152)
******************************************************************************************
    BSE Casida equation: 53.6448 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          8.1607          7.2837          8.1225          0.0078
    1          8.1607          7.2837          8.1225          0.0078
    2          9.8555          9.0208          9.8067          0.0070
    3          9.8555          9.0208          9.8067          0.0070
    4         10.4590          9.9806         10.4367          0.0032
    5         10.4590          9.9806         10.4367          0.0032
    6         10.6529         10.1493         10.6308          0.0032
    7         10.6529         10.1493         10.6308          0.0032
    8         10.6982         10.2246         10.6772          0.0030
    9         11.0691         10.5654         11.0459          0.0032
   10         11.8912         11.4071         11.8641          0.0030
   11         11.8912         11.4071         11.8641          0.0030
   12         12.3076         11.5518         12.2565          0.0051
   13         12.3130         11.5701         12.2608          0.0051
   14         12.3273         11.5453         12.2740          0.0053
   15         12.3273         11.5453         12.2740          0.0053
   16         12.9707         12.3673         12.9348          0.0035
   17         14.1337         12.9554         14.0246          0.0081
   18         14.1337         12.9554         14.0246          0.0081
   19         14.6061         13.9105         14.5477          0.0043
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.0645 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 1686.48 MB | Time: 101.30s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/HCl_aug-cc-pVTZ_BSE_triplet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/HCl_aug-cc-pVTZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/HCl_aug-cc-pVTZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/HCl_aug-cc-pVTZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/HCl_aug-cc-pVTZ/HCl_aug-cc-pVTZ_bse_triplet.h5
Beta (inverse T):  1000.0
Excitation type:   triplet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          251.78 GB
Available memory:      246.93 GB
Used memory:           4.85 GB (1.9%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            176389
Memory usage:          107.44 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.0092 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=73, nelec=18, niw=133
VQ matrix:            5.94 MB
Pi matrix:            10.81 MB
G2p matrices:         2.34 MB
Working arrays:       20.25 MB
Total estimated:      39.34 MB (0.04 GB)
==========================================================================================
After file reading: 120.55 MB | Time: 0.01s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0         -2853.664770         -2847.450818             6.213953
       1          -287.916188          -279.996722             7.919467
       2          -218.999531          -211.659675             7.339856
       3          -218.955117          -208.120241            10.834876
       4          -218.955117          -208.120241            10.834876
       5           -30.208768           -26.701367             3.507401
       6           -16.771827           -16.372143             0.399684
       7           -12.786956           -12.347338             0.439618
       8           -12.786956           -12.347338             0.439618
       9             0.808783             0.588972            -0.219812
      10             2.867439             2.622021            -0.245418
      11             3.131042             2.895003            -0.236038
      12             3.131042             2.895003            -0.236038
      13             3.954766             3.215578            -0.739188
      14             5.211757             4.582742            -0.629015
      15             6.535102             5.970783            -0.564319
      16             6.535102             5.970783            -0.564319
      17             9.464717             8.677273            -0.787444
      18             9.475625             8.687939            -0.787686
      19             9.475625             8.687939            -0.787686
      20            11.706870            10.883285            -0.823585
      21            11.850539            11.009027            -0.841512
      22            11.850539            11.009027            -0.841512
      23            16.983993            15.538943            -1.445050
      24            17.105327            15.768240            -1.337087
      25            17.105327            15.768240            -1.337087
      26            18.062460            16.721457            -1.341003
      27            23.246873            21.570031            -1.676842
      28            23.246873            21.570031            -1.676842
      29            23.448957            22.112501            -1.336456
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -12.347338 eV
    LUMO (QP)       :                   0.588972 eV
    Energy Gap (QP) :                  12.936309 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 0.6930 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 22 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 505.89 MB | Time: 48.37s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=73, nelec=18, occ=9, virt=64
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   424.3767
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 1152)
******************************************************************************************
    BSE Casida equation: 35.1924 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          7.5477          6.2625          7.4893          0.0134
    1          7.5477          6.2625          7.4893          0.0134
    2          9.2914          8.3804          9.2409          0.0081
    3          9.2914          8.3804          9.2409          0.0081
    4         10.1692          9.4145         10.1301          0.0057
    5         10.3428          9.8283         10.3183          0.0035
    6         10.3428          9.8283         10.3183          0.0035
    7         10.4480          9.8650         10.4203          0.0040
    8         10.4480          9.8650         10.4203          0.0040
    9         10.4635          8.5083         10.3189          0.0182
   10         10.6982         10.2246         10.6772          0.0030
   11         11.5284         10.3198         11.4392          0.0096
   12         11.5696         11.0507         11.5400          0.0035
   13         11.5696         11.0507         11.5400          0.0035
   14         11.8815         10.8873         11.8088          0.0075
   15         11.8815         10.8873         11.8088          0.0075
   16         12.3130         11.5701         12.2608          0.0051
   17         13.1020         11.5962         12.9642          0.0116
   18         13.1020         11.5962         12.9642          0.0116
   19         13.1107         12.3124         13.0497          0.0054
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.0520 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 1368.43 MB | Time: 83.61s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/N2_aug-cc-pVTZ_BSE_singlet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/N2_aug-cc-pVTZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/N2_aug-cc-pVTZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/N2_aug-cc-pVTZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/N2_aug-cc-pVTZ/N2_aug-cc-pVTZ_bse_singlet.h5
Beta (inverse T):  1000.0
Excitation type:   singlet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          503.75 GB
Available memory:      496.31 GB
Used memory:           7.44 GB (1.5%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            1106996
Memory usage:          102.61 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.0101 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=92, nelec=14, niw=133
VQ matrix:            11.88 MB
Pi matrix:            17.18 MB
G2p matrices:         2.42 MB
Working arrays:       21.61 MB
Total estimated:      53.08 MB (0.05 GB)
==========================================================================================
After file reading: 122.80 MB | Time: 0.01s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -426.060850          -416.859816             9.201034
       1          -425.965422          -416.758904             9.206518
       2           -39.603637           -35.282539             4.321098
       3           -20.733180           -18.999544             1.733636
       4           -16.718263           -15.501447             1.216816
       5           -16.320775           -16.338075            -0.017300
       6           -16.320775           -16.338075            -0.017300
       7             2.257670             2.084476            -0.173194
       8             3.187088             2.391295            -0.795793
       9             3.187088             2.391295            -0.795793
      10             3.204161             2.830080            -0.374081
      11             3.403258             3.076166            -0.327092
      12             3.403258             3.076166            -0.327092
      13             4.360526             4.054584            -0.305942
      14             5.682211             4.527890            -1.154322
      15             5.682211             4.527890            -1.154322
      16             7.670984             7.229964            -0.441020
      17            11.254213            10.431512            -0.822701
      18            11.254213            10.431512            -0.822701
      19            13.047564            12.217832            -0.829732
      20            14.488415            13.693526            -0.794889
      21            15.502101            14.684388            -0.817713
      22            15.502101            14.684388            -0.817713
      23            15.761945            14.647252            -1.114693
      24            15.761945            14.647252            -1.114693
      25            15.840287            15.152380            -0.687908
      26            15.840287            15.152380            -0.687908
      27            19.909789            18.024142            -1.885646
      28            19.909789            18.024142            -1.885646
      29            20.282655            19.016950            -1.265704
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -16.338075 eV
    LUMO (QP)       :                   2.084476 eV
    Energy Gap (QP) :                  18.422551 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 1.0037 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 24 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 542.49 MB | Time: 123.88s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=92, nelec=14, occ=7, virt=85
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   101.0056
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 1190)
******************************************************************************************
    BSE Casida equation: 43.9143 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          9.9801          7.0853          9.8103          0.0247
    1         10.1660          7.3918         10.0072          0.0224
    2         10.1660          7.3918         10.0072          0.0224
    3         10.6160          7.9114         10.4533          0.0213
    4         10.6160          7.9114         10.4533          0.0213
    5         13.4350         12.7590         13.4003          0.0034
    6         13.4521         12.7423         13.4057          0.0041
    7         13.6758         13.0101         13.6371          0.0035
    8         13.6758         13.0101         13.6371          0.0035
    9         13.9308         13.2205         13.8929          0.0035
   10         13.9308         13.2205         13.8929          0.0035
   11         14.3099         13.3186         14.2517          0.0050
   12         14.4361         13.7768         14.3990          0.0032
   13         14.4361         13.7768         14.3990          0.0032
   14         14.4852         14.0451         14.4659          0.0019
   15         14.4852         14.0451         14.4659          0.0019
   16         14.4949         13.8650         14.4599          0.0030
   17         14.7107         14.0415         14.6669          0.0034
   18         14.7565         12.5990         14.5752          0.0131
   19         14.7565         12.5990         14.5752          0.0131
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.0581 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 1699.33 MB | Time: 167.86s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/N2_aug-cc-pVTZ_BSE_triplet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/N2_aug-cc-pVTZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/N2_aug-cc-pVTZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/N2_aug-cc-pVTZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/N2_aug-cc-pVTZ/N2_aug-cc-pVTZ_bse_triplet.h5
Beta (inverse T):  1000.0
Excitation type:   triplet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          503.75 GB
Available memory:      496.45 GB
Used memory:           7.30 GB (1.4%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            1064100
Memory usage:          99.01 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.2117 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=92, nelec=14, niw=133
VQ matrix:            11.88 MB
Pi matrix:            17.18 MB
G2p matrices:         2.42 MB
Working arrays:       21.61 MB
Total estimated:      53.08 MB (0.05 GB)
==========================================================================================
After file reading: 119.57 MB | Time: 0.22s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -426.060850          -416.859816             9.201034
       1          -425.965422          -416.758904             9.206518
       2           -39.603637           -35.282539             4.321098
       3           -20.733180           -18.999544             1.733636
       4           -16.718263           -15.501447             1.216816
       5           -16.320775           -16.338075            -0.017300
       6           -16.320775           -16.338075            -0.017300
       7             2.257670             2.084476            -0.173194
       8             3.187088             2.391295            -0.795793
       9             3.187088             2.391295            -0.795793
      10             3.204161             2.830080            -0.374081
      11             3.403258             3.076166            -0.327092
      12             3.403258             3.076166            -0.327092
      13             4.360526             4.054584            -0.305942
      14             5.682211             4.527890            -1.154322
      15             5.682211             4.527890            -1.154322
      16             7.670984             7.229964            -0.441020
      17            11.254213            10.431512            -0.822701
      18            11.254213            10.431512            -0.822701
      19            13.047564            12.217832            -0.829732
      20            14.488415            13.693526            -0.794889
      21            15.502101            14.684388            -0.817713
      22            15.502101            14.684388            -0.817713
      23            15.761945            14.647252            -1.114693
      24            15.761945            14.647252            -1.114693
      25            15.840287            15.152380            -0.687908
      26            15.840287            15.152380            -0.687908
      27            19.909789            18.024142            -1.885646
      28            19.909789            18.024142            -1.885646
      29            20.282655            19.016950            -1.265704
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -16.338075 eV
    LUMO (QP)       :                   2.084476 eV
    Energy Gap (QP) :                  18.422551 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 1.0438 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 24 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 526.03 MB | Time: 122.43s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=92, nelec=14, occ=7, virt=85
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   149.9519
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 1190)
******************************************************************************************
    BSE Casida equation: 25.3757 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          7.9212          3.7563          7.7348          0.0417
    1          8.4330          5.2769          8.2824          0.0298
    2          8.4330          5.2769          8.2824          0.0298
    3          8.9295          5.3663          8.7439          0.0331
    4          8.9295          5.3663          8.7439          0.0331
    5          9.9801          7.0853          9.8103          0.0247
    6         11.7163          8.5616         11.4890          0.0244
    7         11.7163          8.5616         11.4890          0.0244
    8         12.6109         11.5109         12.5366          0.0072
    9         13.2475         12.4518         13.1916          0.0050
   10         13.3947         12.5437         13.3390          0.0050
   11         13.3947         12.5437         13.3390          0.0050
   12         13.8210         13.1590         13.7888          0.0031
   13         13.8210         13.1590         13.7888          0.0031
   14         14.1313         13.4153         14.0920          0.0035
   15         14.2891         13.5892         14.2488          0.0035
   16         14.2891         13.5892         14.2488          0.0035
   17         14.3739         13.8453         14.3452          0.0025
   18         14.3739         13.8453         14.3452          0.0025
   19         14.4949         13.8650         14.4599          0.0030
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.0599 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 1681.70 MB | Time: 147.86s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/acrolein_aug-cc-pVDZ_BSE_singlet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/acrolein_aug-cc-pVDZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/acrolein_aug-cc-pVDZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/acrolein_aug-cc-pVDZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/acrolein_aug-cc-pVDZ/acrolein_aug-cc-pVDZ_bse_singlet.h5
Beta (inverse T):  1000.0
Excitation type:   singlet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          503.75 GB
Available memory:      496.30 GB
Used memory:           7.45 GB (1.5%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            1063362
Memory usage:          103.09 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.4074 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=128, nelec=30, niw=133
VQ matrix:            32.00 MB
Pi matrix:            33.25 MB
G2p matrices:         6.88 MB
Working arrays:       175.36 MB
Total estimated:      247.49 MB (0.24 GB)
==========================================================================================
After file reading: 141.56 MB | Time: 0.41s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -560.465519          -550.252458            10.213061
       1          -308.329071          -301.495778             6.833293
       2          -306.691676          -305.114207             1.577470
       3          -306.366437          -304.855737             1.510700
       4           -38.140988           -32.513686             5.627302
       5           -29.445090           -25.611547             3.833543
       6           -23.950073           -21.259671             2.690402
       7           -21.282459           -19.242133             2.040326
       8           -18.296999           -16.207810             2.089189
       9           -17.999512           -16.153045             1.846467
      10           -16.287491           -14.777339             1.510152
      11           -15.055417           -13.890743             1.164674
      12           -14.793868           -13.651829             1.142040
      13           -11.762110           -10.112973             1.649137
      14           -10.662222           -10.403191             0.259031
      15             0.864693             0.604431            -0.260262
      16             1.178054             0.942797            -0.235256
      17             1.386800             1.181100            -0.205700
      18             1.570177             0.250466            -1.319711
      19             1.855383             1.699752            -0.155632
      20             2.582528             2.060643            -0.521886
      21             2.894892             2.562777            -0.332115
      22             3.498127             2.958776            -0.539351
      23             3.503424             3.159980            -0.343444
      24             3.909847             3.245423            -0.664425
      25             4.182994             3.816330            -0.366664
      26             4.220523             3.827178            -0.393345
      27             4.362530             3.863704            -0.498826
      28             4.623800             4.108781            -0.515019
      29             5.080170             4.626079            -0.454091
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -10.403191 eV
    LUMO (QP)       :                   0.604431 eV
    Energy Gap (QP) :                  11.007622 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 2.5009 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 27 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1353.08 MB | Time: 679.47s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=128, nelec=30, occ=15, virt=113
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   156.5551
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 3390)
******************************************************************************************
    BSE Casida equation: 472.2564 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          4.4323          1.9342          4.3686          0.0374
    1          6.4159          4.8310          6.3702          0.0160
    2          7.5991          6.9754          7.5787          0.0050
    3          7.7217          7.0494          7.6942          0.0061
    4          7.8230          6.2360          7.7439          0.0165
    5          8.0755          7.5735          8.0628          0.0033
    6          8.1735          7.5343          8.1487          0.0053
    7          8.3018          7.8084          8.2911          0.0030
    8          8.4375          6.8101          8.3476          0.0165
    9          8.6092          8.0760          8.5901          0.0039
   10          8.6701          7.7659          8.6328          0.0074
   11          8.7959          7.6528          8.7317          0.0108
   12          9.0961          6.8555          8.9576          0.0221
   13          9.1028          8.3765          9.0741          0.0053
   14          9.2574          8.4096          9.2159          0.0069
   15          9.2699          8.5301          9.2395          0.0054
   16          9.3832          8.9393          9.3673          0.0029
   17          9.3989          8.0849          9.3393          0.0101
   18          9.5527          8.9088          9.5222          0.0048
   19          9.7235          9.2332          9.7155          0.0025
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.3304 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 1858.70 MB | Time: 1152.06s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/acrolein_aug-cc-pVDZ_BSE_triplet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/acrolein_aug-cc-pVDZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/acrolein_aug-cc-pVDZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/acrolein_aug-cc-pVDZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/acrolein_aug-cc-pVDZ/acrolein_aug-cc-pVDZ_bse_triplet.h5
Beta (inverse T):  1000.0
Excitation type:   triplet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          503.75 GB
Available memory:      496.45 GB
Used memory:           7.30 GB (1.4%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            1064339
Memory usage:          100.91 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.1515 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=128, nelec=30, niw=133
VQ matrix:            32.00 MB
Pi matrix:            33.25 MB
G2p matrices:         6.88 MB
Working arrays:       175.36 MB
Total estimated:      247.49 MB (0.24 GB)
==========================================================================================
After file reading: 139.29 MB | Time: 0.16s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -560.465519          -550.252458            10.213061
       1          -308.329071          -301.495778             6.833293
       2          -306.691676          -305.114207             1.577470
       3          -306.366437          -304.855737             1.510700
       4           -38.140988           -32.513686             5.627302
       5           -29.445090           -25.611547             3.833543
       6           -23.950073           -21.259671             2.690402
       7           -21.282459           -19.242133             2.040326
       8           -18.296999           -16.207810             2.089189
       9           -17.999512           -16.153045             1.846467
      10           -16.287491           -14.777339             1.510152
      11           -15.055417           -13.890743             1.164674
      12           -14.793868           -13.651829             1.142040
      13           -11.762110           -10.112973             1.649137
      14           -10.662222           -10.403191             0.259031
      15             0.864693             0.604431            -0.260262
      16             1.178054             0.942797            -0.235256
      17             1.386800             1.181100            -0.205700
      18             1.570177             0.250466            -1.319711
      19             1.855383             1.699752            -0.155632
      20             2.582528             2.060643            -0.521886
      21             2.894892             2.562777            -0.332115
      22             3.498127             2.958776            -0.539351
      23             3.503424             3.159980            -0.343444
      24             3.909847             3.245423            -0.664425
      25             4.182994             3.816330            -0.366664
      26             4.220523             3.827178            -0.393345
      27             4.362530             3.863704            -0.498826
      28             4.623800             4.108781            -0.515019
      29             5.080170             4.626079            -0.454091
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -10.403191 eV
    LUMO (QP)       :                   0.604431 eV
    Energy Gap (QP) :                  11.007622 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 2.5812 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 27 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1472.08 MB | Time: 669.26s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=128, nelec=30, occ=15, virt=113
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   251.9142
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 3390)
******************************************************************************************
    BSE Casida equation: 405.7513 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          3.6016          0.2263          3.5248          0.0654
    1          3.8503          1.1000          3.7907          0.0452
    2          6.2193          2.2876          6.0394          0.0552
    3          7.3656          5.3172          7.2614          0.0239
    4          7.4180          6.6621          7.3902          0.0068
    5          7.5778          6.8443          7.5471          0.0070
    6          7.9415          7.2759          7.9161          0.0055
    7          8.0304          6.1987          7.9330          0.0196
    8          8.1011          6.8150          8.0478          0.0117
    9          8.1218          7.4067          8.0921          0.0062
   10          8.2116          7.6350          8.1952          0.0040
   11          8.4610          6.1156          8.3243          0.0247
   12          8.5378          7.9287          8.5133          0.0048
   13          8.7866          7.7269          8.7295          0.0097
   14          8.8047          7.7466          8.7503          0.0096
   15          9.0745          8.6262          9.0649          0.0025
   16          9.0868          8.4128          9.0587          0.0050
   17          9.3606          8.8577          9.3405          0.0035
   18          9.4623          8.5928          9.4141          0.0074
   19          9.5148          6.7005          9.3137          0.0288
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.3414 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 1845.77 MB | Time: 1075.35s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/butadiene_aug-cc-pVDZ_BSE_singlet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/butadiene_aug-cc-pVDZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/butadiene_aug-cc-pVDZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/butadiene_aug-cc-pVDZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/butadiene_aug-cc-pVDZ/butadiene_aug-cc-pVDZ_bse_singlet.h5
Beta (inverse T):  1000.0
Excitation type:   singlet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          251.78 GB
Available memory:      247.20 GB
Used memory:           4.58 GB (1.8%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            175895
Memory usage:          101.47 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.4948 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=146, nelec=30, niw=133
VQ matrix:            47.49 MB
Pi matrix:            43.26 MB
G2p matrices:         7.98 MB
Working arrays:       235.67 MB
Total estimated:      334.39 MB (0.33 GB)
==========================================================================================
After file reading: 150.76 MB | Time: 0.50s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -305.841607          -302.361719             3.479888
       1          -305.819599          -301.989621             3.829979
       2          -305.612492          -305.023280             0.589212
       3          -305.612305          -304.685851             0.926454
       4           -29.663625           -25.551712             4.111913
       5           -27.176289           -23.585339             3.590950
       6           -22.375317           -19.887262             2.488055
       7           -20.382399           -18.435452             1.946947
       8           -17.402517           -15.828158             1.574360
       9           -17.150034           -15.628316             1.521718
      10           -15.000426           -13.637677             1.362749
      11           -14.612300           -13.524096             1.088204
      12           -13.198998           -12.231876             0.967122
      13           -11.977611           -11.254013             0.723598
      14            -8.642220            -8.533258             0.108962
      15             1.035102             0.759385            -0.275717
      16             1.159934             0.944343            -0.215591
      17             1.259863             1.012948            -0.246915
      18             1.729086             1.556259            -0.172826
      19             1.835020             1.637408            -0.197611
      20             2.209199             1.176008            -1.033191
      21             2.367633             2.226658            -0.140975
      22             3.019211             2.482833            -0.536378
      23             3.451266             2.609917            -0.841349
      24             3.502624             3.202753            -0.299871
      25             3.709504             3.317519            -0.391984
      26             3.996351             3.532326            -0.464024
      27             4.026821             3.543647            -0.483174
      28             4.519688             3.987069            -0.532619
      29             4.631789             4.040721            -0.591068
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                  -8.533258 eV
    LUMO (QP)       :                   0.759385 eV
    Energy Gap (QP) :                   9.292643 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 4.3328 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 27 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1725.98 MB | Time: 803.78s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=146, nelec=30, occ=15, virt=131
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =    82.7482
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 3930)
******************************************************************************************
    BSE Casida equation: 1138.4497 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          6.0072          4.7679          5.9728          0.0133
    1          6.2486          5.6504          6.2317          0.0058
    2          6.5878          6.0146          6.5716          0.0052
    3          6.7200          6.1921          6.7024          0.0050
    4          7.3570          6.4847          7.3250          0.0082
    5          7.4452          6.9621          7.4287          0.0041
    6          7.4721          6.9901          7.4551          0.0041
    7          7.5414          6.5709          7.5042          0.0092
    8          8.2920          7.7235          8.2668          0.0050
    9          8.3116          7.5842          8.2807          0.0063
   10          8.3801          6.6714          8.2760          0.0187
   11          8.3959          7.1628          8.3395          0.0112
   12          8.5337          7.8937          8.5021          0.0057
   13          8.6713          7.8040          8.6314          0.0075
   14          8.9956          8.4197          8.9688          0.0046
   15          9.0545          8.4054          9.0239          0.0053
   16          9.0758          8.3344          9.0365          0.0065
   17          9.2380          8.7053          9.2176          0.0038
   18          9.3012          8.6524          9.2685          0.0052
   19          9.4900          8.9116          9.4621          0.0044
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.4501 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 2411.43 MB | Time: 1942.68s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/butadiene_aug-cc-pVDZ_BSE_triplet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/butadiene_aug-cc-pVDZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/butadiene_aug-cc-pVDZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/butadiene_aug-cc-pVDZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/butadiene_aug-cc-pVDZ/butadiene_aug-cc-pVDZ_bse_triplet.h5
Beta (inverse T):  1000.0
Excitation type:   triplet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          503.75 GB
Available memory:      496.33 GB
Used memory:           7.42 GB (1.5%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            1108136
Memory usage:          98.71 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.0852 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=146, nelec=30, niw=133
VQ matrix:            47.49 MB
Pi matrix:            43.26 MB
G2p matrices:         7.98 MB
Working arrays:       235.67 MB
Total estimated:      334.39 MB (0.33 GB)
==========================================================================================
After file reading: 148.29 MB | Time: 0.09s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -305.841607          -302.361719             3.479888
       1          -305.819599          -301.989621             3.829979
       2          -305.612492          -305.023280             0.589212
       3          -305.612305          -304.685851             0.926454
       4           -29.663625           -25.551712             4.111913
       5           -27.176289           -23.585339             3.590950
       6           -22.375317           -19.887262             2.488055
       7           -20.382399           -18.435452             1.946947
       8           -17.402517           -15.828158             1.574360
       9           -17.150034           -15.628316             1.521718
      10           -15.000426           -13.637677             1.362749
      11           -14.612300           -13.524096             1.088204
      12           -13.198998           -12.231876             0.967122
      13           -11.977611           -11.254013             0.723598
      14            -8.642220            -8.533258             0.108962
      15             1.035102             0.759385            -0.275717
      16             1.159934             0.944343            -0.215591
      17             1.259863             1.012948            -0.246915
      18             1.729086             1.556259            -0.172826
      19             1.835020             1.637408            -0.197611
      20             2.209199             1.176008            -1.033191
      21             2.367633             2.226658            -0.140975
      22             3.019211             2.482833            -0.536378
      23             3.451266             2.609917            -0.841349
      24             3.502624             3.202753            -0.299871
      25             3.709504             3.317519            -0.391984
      26             3.996351             3.532326            -0.464024
      27             4.026821             3.543647            -0.483174
      28             4.519688             3.987069            -0.532619
      29             4.631789             4.040721            -0.591068
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                  -8.533258 eV
    LUMO (QP)       :                   0.759385 eV
    Energy Gap (QP) :                   9.292643 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 4.0606 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 27 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1600.73 MB | Time: 953.10s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=146, nelec=30, occ=15, virt=131
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   156.9932
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 3930)
******************************************************************************************
    BSE Casida equation: 631.0175 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          3.5451          0.2826          3.4644          0.0681
    1          5.4339          2.1035          5.2858          0.0563
    2          6.1568          5.5044          6.1371          0.0067
    3          6.5486          5.9405          6.5304          0.0057
    4          6.6316          6.0389          6.6102          0.0060
    5          6.9615          6.0611          6.9253          0.0096
    6          7.4026          6.8804          7.3835          0.0046
    7          7.4442          6.9327          7.4252          0.0046
    8          7.4469          6.5087          7.4192          0.0080
    9          7.9059          5.8598          7.7840          0.0241
   10          8.1150          7.2999          8.0776          0.0076
   11          8.1914          7.2503          8.1388          0.0098
   12          8.2491          7.6982          8.2245          0.0048
   13          8.4582          7.8463          8.4282          0.0055
   14          8.8813          8.2159          8.8487          0.0057
   15          8.8983          6.5919          8.7250          0.0269
   16          8.9686          8.1779          8.9250          0.0072
   17          8.9851          8.2503          8.9476          0.0064
   18          9.0351          8.1486          9.0008          0.0067
   19          9.0390          6.5665          8.8681          0.0268
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.4344 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 2088.36 MB | Time: 1584.56s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/diacetylene_aug-cc-pVDZ_BSE_singlet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/diacetylene_aug-cc-pVDZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/diacetylene_aug-cc-pVDZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/diacetylene_aug-cc-pVDZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/diacetylene_aug-cc-pVDZ/diacetylene_aug-cc-pVDZ_bse_singlet.h5
Beta (inverse T):  1000.0
Excitation type:   singlet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          503.75 GB
Available memory:      496.00 GB
Used memory:           7.75 GB (1.5%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            3999379
Memory usage:          98.93 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.2885 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=110, nelec=26, niw=133
VQ matrix:            20.31 MB
Pi matrix:            24.56 MB
G2p matrices:         5.12 MB
Working arrays:       97.05 MB
Total estimated:      147.04 MB (0.14 GB)
==========================================================================================
After file reading: 127.54 MB | Time: 0.29s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -306.607203          -301.237905             5.369298
       1          -306.577883          -300.964699             5.613183
       2          -306.296260          -303.236638             3.059623
       3          -306.295506          -304.242147             2.053359
       4           -29.569720           -25.436356             4.133364
       5           -27.725519           -24.000436             3.725083
       6           -22.816236           -20.298469             2.517767
       7           -19.674947           -17.930786             1.744161
       8           -18.862862           -17.137292             1.725570
       9           -13.177004           -12.263112             0.913892
      10           -13.177004           -12.263112             0.913892
      11            -9.875484            -9.601898             0.273586
      12            -9.875484            -9.601898             0.273586
      13             0.960154             0.710044            -0.250109
      14             0.963359             0.780864            -0.182495
      15             2.178964             1.300192            -0.878772
      16             2.178964             1.300192            -0.878772
      17             2.418838             2.028943            -0.389895
      18             2.980440             2.636634            -0.343806
      19             2.980440             2.636634            -0.343806
      20             3.169245             2.868727            -0.300518
      21             3.470979             2.682245            -0.788734
      22             3.470979             2.682245            -0.788734
      23             3.818599             3.394212            -0.424387
      24             4.491911             3.982133            -0.509778
      25             5.360100             4.649892            -0.710208
      26             5.360100             4.649892            -0.710208
      27             5.572510             5.188068            -0.384442
      28             6.425067             6.037123            -0.387943
      29             6.425067             6.037123            -0.387943
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                  -9.601898 eV
    LUMO (QP)       :                   0.710044 eV
    Energy Gap (QP) :                  10.311943 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 1.5416 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 27 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1031.76 MB | Time: 311.95s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=110, nelec=26, occ=13, virt=97
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =    80.1732
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 2522)
******************************************************************************************
    BSE Casida equation: 216.3993 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          5.5750          3.4657          5.4910          0.0316
    1          5.8141          3.8959          5.7379          0.0269
    2          5.8141          3.8960          5.7380          0.0269
    3          7.2221          6.5560          7.1960          0.0067
    4          7.2221          6.5560          7.1960          0.0067
    5          7.5859          6.7280          7.5554          0.0078
    6          7.7373          7.2241          7.7151          0.0049
    7          7.7373          7.2241          7.7151          0.0049
    8          7.8863          5.4013          7.7170          0.0327
    9          8.2139          6.0454          8.0628          0.0271
   10          8.2140          6.0462          8.0630          0.0271
   11          8.2458          7.3964          8.2038          0.0083
   12          8.2458          7.3964          8.2038          0.0083
   13          8.2756          7.6310          8.2436          0.0061
   14          8.2756          7.6310          8.2436          0.0061
   15          8.2868          7.4567          8.2454          0.0081
   16          9.0465          8.3082          9.0133          0.0061
   17          9.0569          8.2515          9.0212          0.0066
   18          9.0569          8.2515          9.0212          0.0066
   19          9.1351          8.2284          9.0955          0.0073
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.1958 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 4388.89 MB | Time: 528.55s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/diacetylene_aug-cc-pVDZ_BSE_triplet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/diacetylene_aug-cc-pVDZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/diacetylene_aug-cc-pVDZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/diacetylene_aug-cc-pVDZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/diacetylene_aug-cc-pVDZ/diacetylene_aug-cc-pVDZ_bse_triplet.h5
Beta (inverse T):  1000.0
Excitation type:   triplet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          503.75 GB
Available memory:      496.20 GB
Used memory:           7.54 GB (1.5%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            4000130
Memory usage:          100.77 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.1188 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=110, nelec=26, niw=133
VQ matrix:            20.31 MB
Pi matrix:            24.56 MB
G2p matrices:         5.12 MB
Working arrays:       97.05 MB
Total estimated:      147.04 MB (0.14 GB)
==========================================================================================
After file reading: 129.14 MB | Time: 0.12s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -306.607203          -301.237905             5.369298
       1          -306.577883          -300.964699             5.613183
       2          -306.296260          -303.236638             3.059623
       3          -306.295506          -304.242147             2.053359
       4           -29.569720           -25.436356             4.133364
       5           -27.725519           -24.000436             3.725083
       6           -22.816236           -20.298469             2.517767
       7           -19.674947           -17.930786             1.744161
       8           -18.862862           -17.137292             1.725570
       9           -13.177004           -12.263112             0.913892
      10           -13.177004           -12.263112             0.913892
      11            -9.875484            -9.601898             0.273586
      12            -9.875484            -9.601898             0.273586
      13             0.960154             0.710044            -0.250109
      14             0.963359             0.780864            -0.182495
      15             2.178964             1.300192            -0.878772
      16             2.178964             1.300192            -0.878772
      17             2.418838             2.028943            -0.389895
      18             2.980440             2.636634            -0.343806
      19             2.980440             2.636634            -0.343806
      20             3.169245             2.868727            -0.300518
      21             3.470979             2.682245            -0.788734
      22             3.470979             2.682245            -0.788734
      23             3.818599             3.394212            -0.424387
      24             4.491911             3.982133            -0.509778
      25             5.360100             4.649892            -0.710208
      26             5.360100             4.649892            -0.710208
      27             5.572510             5.188068            -0.384442
      28             6.425067             6.037123            -0.387943
      29             6.425067             6.037123            -0.387943
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                  -9.601898 eV
    LUMO (QP)       :                   0.710044 eV
    Energy Gap (QP) :                  10.311943 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 1.4326 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 27 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1157.77 MB | Time: 311.61s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=110, nelec=26, occ=13, virt=97
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   131.7197
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 2522)
******************************************************************************************
    BSE Casida equation: 181.4094 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          4.2985          0.9266          4.1912          0.0646
    1          5.0155          2.4377          4.9204          0.0432
    2          5.0155          2.4377          4.9204          0.0432
    3          5.5750          3.4657          5.4910          0.0316
    4          6.4879          2.9337          6.2889          0.0553
    5          7.1144          6.3768          7.0838          0.0079
    6          7.1144          6.3768          7.0838          0.0079
    7          7.2393          4.2681          7.0528          0.0423
    8          7.2393          4.2681          7.0528          0.0423
    9          7.6599          7.0741          7.6324          0.0059
   10          7.6599          7.0741          7.6324          0.0059
   11          7.8863          5.4014          7.7170          0.0327
   12          7.9311          7.0160          7.8849          0.0096
   13          8.1143          7.2514          8.0712          0.0087
   14          8.1143          7.2514          8.0712          0.0087
   15          8.1735          7.4575          8.1354          0.0072
   16          8.1735          7.4575          8.1354          0.0072
   17          8.2868          7.4567          8.2454          0.0081
   18          8.7552          7.8969          8.7096          0.0081
   19          8.9063          8.1209          8.8678          0.0069
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.2136 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 4505.96 MB | Time: 493.24s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/glyoxal_aug-cc-pVDZ_BSE_singlet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/glyoxal_aug-cc-pVDZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/glyoxal_aug-cc-pVDZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/glyoxal_aug-cc-pVDZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/glyoxal_aug-cc-pVDZ/glyoxal_aug-cc-pVDZ_bse_singlet.h5
Beta (inverse T):  1000.0
Excitation type:   singlet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          251.78 GB
Available memory:      247.18 GB
Used memory:           4.60 GB (1.8%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            178128
Memory usage:          100.69 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.2220 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=110, nelec=30, niw=133
VQ matrix:            20.31 MB
Pi matrix:            24.56 MB
G2p matrices:         5.78 MB
Working arrays:       123.94 MB
Total estimated:      174.59 MB (0.17 GB)
==========================================================================================
After file reading: 129.50 MB | Time: 0.23s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -561.713255          -551.968002             9.745253
       1          -561.713248          -552.253731             9.459517
       2          -309.161013          -304.925332             4.235680
       3          -309.145295          -309.302306            -0.157011
       4           -39.499656           -34.039774             5.459882
       5           -39.088752           -33.622190             5.466562
       6           -26.063602           -23.120962             2.942640
       7           -22.078027           -19.948786             2.129241
       8           -19.412272           -17.100412             2.311860
       9           -19.008435           -16.778631             2.229803
      10           -17.892111           -16.041181             1.850929
      11           -16.198249           -15.250835             0.947414
      12           -14.546876           -13.747874             0.799002
      13           -14.306772           -12.309331             1.997441
      14           -11.758959           -10.445726             1.313234
      15             0.586969            -0.779625            -1.366593
      16             1.070659             0.824140            -0.246519
      17             1.215107             0.995688            -0.219419
      18             2.237237             1.923820            -0.313417
      19             2.761735             2.198044            -0.563691
      20             2.924779             2.413354            -0.511426
      21             3.084306             2.784875            -0.299430
      22             3.316743             3.042014            -0.274729
      23             4.032495             3.623367            -0.409128
      24             4.238331             3.774383            -0.463947
      25             4.751484             3.555607            -1.195877
      26             5.395628             5.003418            -0.392210
      27             6.025068             5.446326            -0.578742
      28             6.426796             5.868369            -0.558427
      29             7.219063             6.009186            -1.209877
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -10.445726 eV
    LUMO (QP)       :                  -0.779625 eV
    Energy Gap (QP) :                   9.666101 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 2.3273 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 27 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1158.54 MB | Time: 353.06s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=110, nelec=30, occ=15, virt=95
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   232.5299
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 2850)
******************************************************************************************
    BSE Casida equation: 586.4756 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          3.1409          0.6741          3.1092          0.0385
    1          4.8024          1.9553          4.7290          0.0389
    2          7.7880          7.1416          7.7668          0.0051
    3          7.8259          6.4228          7.7754          0.0119
    4          8.0314          6.2045          7.9642          0.0153
    5          8.1107          7.4658          8.0904          0.0048
    6          8.5656          7.7537          8.5314          0.0066
    7          8.5707          7.7636          8.5337          0.0068
    8          8.6681          6.0320          8.5273          0.0253
    9          8.9272          6.1051          8.7632          0.0276
   10          9.2867          7.5843          9.2019          0.0140
   11          9.4976          8.6566          9.4599          0.0062
   12          9.5486          8.6333          9.5005          0.0074
   13          9.6538          6.9537          9.4875          0.0245
   14          9.8388          9.4076          9.8347          0.0019
   15          9.8393          9.0143          9.7968          0.0063
   16         10.0448          9.4707         10.0246          0.0034
   17         10.1139          9.1328         10.0851          0.0054
   18         10.4829          9.9820         10.4671          0.0027
   19         10.5890          9.9905         10.5602          0.0040
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.2502 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 3193.63 MB | Time: 939.79s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/glyoxal_aug-cc-pVDZ_BSE_triplet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/glyoxal_aug-cc-pVDZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/glyoxal_aug-cc-pVDZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/glyoxal_aug-cc-pVDZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/glyoxal_aug-cc-pVDZ/glyoxal_aug-cc-pVDZ_bse_triplet.h5
Beta (inverse T):  1000.0
Excitation type:   triplet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          251.78 GB
Available memory:      246.51 GB
Used memory:           5.27 GB (2.1%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            1081270
Memory usage:          101.00 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.2804 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=110, nelec=30, niw=133
VQ matrix:            20.31 MB
Pi matrix:            24.56 MB
G2p matrices:         5.78 MB
Working arrays:       123.94 MB
Total estimated:      174.59 MB (0.17 GB)
==========================================================================================
After file reading: 129.49 MB | Time: 0.29s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -561.713255          -551.968002             9.745253
       1          -561.713248          -552.253731             9.459517
       2          -309.161013          -304.925332             4.235680
       3          -309.145295          -309.302306            -0.157011
       4           -39.499656           -34.039774             5.459882
       5           -39.088752           -33.622190             5.466562
       6           -26.063602           -23.120962             2.942640
       7           -22.078027           -19.948786             2.129241
       8           -19.412272           -17.100412             2.311860
       9           -19.008435           -16.778631             2.229803
      10           -17.892111           -16.041181             1.850929
      11           -16.198249           -15.250835             0.947414
      12           -14.546876           -13.747874             0.799002
      13           -14.306772           -12.309331             1.997441
      14           -11.758959           -10.445726             1.313234
      15             0.586969            -0.779625            -1.366593
      16             1.070659             0.824140            -0.246519
      17             1.215107             0.995688            -0.219419
      18             2.237237             1.923820            -0.313417
      19             2.761735             2.198044            -0.563691
      20             2.924779             2.413354            -0.511426
      21             3.084306             2.784875            -0.299430
      22             3.316743             3.042014            -0.274729
      23             4.032495             3.623367            -0.409128
      24             4.238331             3.774383            -0.463947
      25             4.751484             3.555607            -1.195877
      26             5.395628             5.003418            -0.392210
      27             6.025068             5.446326            -0.578742
      28             6.426796             5.868369            -0.558427
      29             7.219063             6.009186            -1.209877
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -10.445726 eV
    LUMO (QP)       :                  -0.779625 eV
    Energy Gap (QP) :                   9.666101 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 2.1721 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 27 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1159.03 MB | Time: 437.34s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=110, nelec=30, occ=15, virt=95
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   303.2152
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 2850)
******************************************************************************************
    BSE Casida equation: 407.6213 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          2.4718         -0.2415          2.4471          0.0471
    1          4.0966          0.9941          4.0312          0.0466
    2          4.8260          0.7609          4.7120          0.0596
    3          5.9970          1.8328          5.8364          0.0558
    4          7.5510          6.0144          7.4955          0.0138
    5          7.6372          6.9029          7.6114          0.0062
    6          7.7719          4.5828          7.6156          0.0340
    7          7.7944          6.9475          7.7627          0.0074
    8          8.2737          5.2420          8.1084          0.0318
    9          8.3700          7.4246          8.3241          0.0086
   10          8.5246          7.7841          8.4955          0.0058
   11          8.6308          5.3160          8.4429          0.0336
   12          9.0935          7.9948          9.0349          0.0097
   13          9.5308          8.7936          9.4944          0.0057
   14          9.5460          8.6704          9.4972          0.0073
   15          9.6999          9.1487          9.6860          0.0030
   16          9.7522          8.5066          9.7028          0.0083
   17          9.9589          9.3310          9.9346          0.0040
   18         10.1820          9.2520         10.1272          0.0075
   19         10.4414          9.9299         10.4255          0.0028
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.2702 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 3017.85 MB | Time: 845.23s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/streptocyanine_aug-cc-pVDZ_BSE_singlet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/streptocyanine_aug-cc-pVDZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/streptocyanine_aug-cc-pVDZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/streptocyanine_aug-cc-pVDZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/streptocyanine_aug-cc-pVDZ/streptocyanine_aug-cc-pVDZ_bse_singlet.h5
Beta (inverse T):  1000.0
Excitation type:   singlet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          503.75 GB
Available memory:      496.10 GB
Used memory:           7.65 GB (1.5%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            1063705
Memory usage:          98.79 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.3435 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=114, nelec=24, niw=133
VQ matrix:            22.61 MB
Pi matrix:            26.37 MB
G2p matrices:         4.97 MB
Working arrays:       91.44 MB
Total estimated:      145.39 MB (0.14 GB)
==========================================================================================
After file reading: 129.65 MB | Time: 0.35s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -431.248016          -423.017387             8.230629
       1          -431.247101          -422.916430             8.330671
       2          -315.150486          -308.929396             6.221090
       3           -41.901014           -37.586005             4.315009
       4           -38.973220           -35.094385             3.878834
       5           -30.388850           -28.373522             2.015328
       6           -27.503442           -25.999428             1.504014
       7           -26.552117           -25.119314             1.432802
       8           -24.420127           -23.255957             1.164170
       9           -22.477364           -21.596624             0.880740
      10           -21.623715           -20.350490             1.273225
      11           -17.445594           -16.600107             0.845487
      12            -2.926514            -3.370429            -0.443915
      13            -2.373427            -2.740438            -0.367012
      14            -2.339667            -3.761441            -1.421774
      15            -2.284071            -2.647373            -0.363302
      16            -1.307013            -1.562796            -0.255783
      17            -1.276773            -1.523695            -0.246922
      18            -1.202392            -1.675828            -0.473437
      19            -0.493609            -0.849451            -0.355841
      20            -0.028103            -0.434190            -0.406087
      21             0.420205            -0.145407            -0.565612
      22             0.613649             0.210739            -0.402910
      23             0.756003             0.188256            -0.567747
      24             1.190574             0.783034            -0.407540
      25             1.445242             0.801720            -0.643521
      26             1.472057             0.879319            -0.592738
      27             1.943094             1.358514            -0.584581
      28             2.014943             1.397965            -0.616978
      29             3.222504             2.355996            -0.866508
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -16.600107 eV
    LUMO (QP)       :                  -3.370429 eV
    Energy Gap (QP) :                  13.229678 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 1.5338 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 27 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1066.27 MB | Time: 366.94s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=114, nelec=24, occ=12, virt=102
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =    82.3498
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 2448)
******************************************************************************************
    BSE Casida equation: 204.9378 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          7.4728          5.8991          7.4259          0.0131
    1          8.7042          7.7917          8.6644          0.0073
    2          9.6014          8.7793          9.5655          0.0057
    3          9.7681          8.8803          9.7187          0.0070
    4         10.6640         10.0552         10.6410          0.0035
    5         10.9097          8.6311         10.7498          0.0191
    6         11.1529         10.4085         11.1100          0.0050
    7         11.1585          9.1252         11.0270          0.0156
    8         11.1894         10.2174         11.1247          0.0072
    9         11.3368         10.4828         11.2919          0.0054
   10         12.0850         11.2780         12.0320          0.0053
   11         12.1905         11.4432         12.1429          0.0048
   12         12.5934         11.8617         12.5579          0.0039
   13         12.6822         11.8987         12.6307          0.0049
   14         12.6944         10.7079         12.5499          0.0136
   15         12.8989         12.1587         12.8498          0.0045
   16         12.9916         12.0548         12.9330          0.0055
   17         13.2937         12.5962         13.2401          0.0044
   18         13.3564         12.5929         13.3106          0.0042
   19         13.5985         12.8977         13.5466          0.0042
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.1917 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 4322.07 MB | Time: 572.07s
Final thread count:    127
==========================================================================================


==> anc/BSE_scGW_logs/streptocyanine_aug-cc-pVDZ_BSE_triplet.log <==
==========================================================================================
BSE CASIDA EQUATION SOLVER
FOR MATUSBARA GREEN'S FUNCTION
Copyright (c) 2025-2026 
    Ming Wen <wenm@umich.edu>, University of Michigan.
    Gaurav Harsha <gharsha@umich.edu>, University of Michigan.
------------------------------------------------------------------------------------------
PYTHON ENVIRONMENT
BSE    version:  0.1.0
python version:  3.12.7
numpy  version:  2.3.5
scipy  version:  1.16.3
h5py   version:  3.15.1
pyscf  version:  2.8.0
------------------------------------------------------------------------------------------
Input file:        /pauli-storage/wenm/BSE_dataset_print/streptocyanine_aug-cc-pVDZ/input.h5
Integral file:     /pauli-storage/wenm/BSE_dataset_print/streptocyanine_aug-cc-pVDZ/df_hf_int/
Simulation file:   /pauli-storage/wenm/BSE_dataset_print/streptocyanine_aug-cc-pVDZ/sim.h5
Output file:       /pauli-storage/wenm/BSE_dataset_print/streptocyanine_aug-cc-pVDZ/streptocyanine_aug-cc-pVDZ_bse_triplet.h5
Beta (inverse T):  1000.0
Excitation type:   triplet
Monitoring:        Enabled
==========================================================================================
==========================================================================================
SYSTEM INFORMATION
------------------------------------------------------------------------------------------
Physical CPU cores:    64
Logical CPU cores:     128
Total memory:          251.78 GB
Available memory:      247.02 GB
Used memory:           4.76 GB (1.9%)
==========================================================================================
==========================================================================================
PROCESS INFORMATION
------------------------------------------------------------------------------------------
Process ID:            179495
Memory usage:          98.86 MB (0.0%)
Number of threads:     127
==========================================================================================
==========================================================================================
PARALLELIZATION SETTINGS
------------------------------------------------------------------------------------------
Requested n_jobs:      64
Effective n_jobs:      64
Maximum available:     128
n_jobs=-1 : use all available cores
n_jobs= 1 : serial execution
==========================================================================================
******************************************************************************************
    Starting Casida solver for scGW iteration: -1    
    iter = -1 means using the last iteration in the sim file.    
******************************************************************************************
Reading IR file
Reading input file
Reading sim file
******************************************************************************************
    Reading files: 0.2452 secs    
******************************************************************************************
==========================================================================================
MEMORY ESTIMATES
------------------------------------------------------------------------------------------
Problem size: nao=114, nelec=24, niw=133
VQ matrix:            22.61 MB
Pi matrix:            26.37 MB
G2p matrices:         4.97 MB
Working arrays:       91.44 MB
Total estimated:      145.39 MB (0.14 GB)
==========================================================================================
After file reading: 129.26 MB | Time: 0.25s
******************************************************************************************
    Solving for MO eigenvalues    
******************************************************************************************
Getting QP ac energy levels from self-energy.
Performing Fourier transformation from img time to img freq...
Pade interpolation for Sigma.

==========================================================================================
QUASI-PARTICLE ENERGY LEVELS
------------------------------------------------------------------------------------------
   Index        Original (eV)    QP Corrected (eV)      Difference (eV)
------------------------------------------------------------------------------------------
       0          -431.248016          -423.017387             8.230629
       1          -431.247101          -422.916430             8.330671
       2          -315.150486          -308.929396             6.221090
       3           -41.901014           -37.586005             4.315009
       4           -38.973220           -35.094385             3.878834
       5           -30.388850           -28.373522             2.015328
       6           -27.503442           -25.999428             1.504014
       7           -26.552117           -25.119314             1.432802
       8           -24.420127           -23.255957             1.164170
       9           -22.477364           -21.596624             0.880740
      10           -21.623715           -20.350490             1.273225
      11           -17.445594           -16.600107             0.845487
      12            -2.926514            -3.370429            -0.443915
      13            -2.373427            -2.740438            -0.367012
      14            -2.339667            -3.761441            -1.421774
      15            -2.284071            -2.647373            -0.363302
      16            -1.307013            -1.562796            -0.255783
      17            -1.276773            -1.523695            -0.246922
      18            -1.202392            -1.675828            -0.473437
      19            -0.493609            -0.849451            -0.355841
      20            -0.028103            -0.434190            -0.406087
      21             0.420205            -0.145407            -0.565612
      22             0.613649             0.210739            -0.402910
      23             0.756003             0.188256            -0.567747
      24             1.190574             0.783034            -0.407540
      25             1.445242             0.801720            -0.643521
      26             1.472057             0.879319            -0.592738
      27             1.943094             1.358514            -0.584581
      28             2.014943             1.397965            -0.616978
      29             3.222504             2.355996            -0.866508
...
==========================================================================================

==========================================================================================
QUASI-PARTICLE ENERGY GAP
------------------------------------------------------------------------------------------
    HOMO (QP)       :                 -16.600107 eV
    LUMO (QP)       :                  -3.370429 eV
    Energy Gap (QP) :                  13.229678 eV
==========================================================================================

******************************************************************************************
    Solve MO eigenvalues: 2.1393 secs    
******************************************************************************************
Reading VQ matrix from integral file.
Calculating Pi on the fly from iteration -1 of sim file.
G_tau of iter 27 reading finished.
*****     P0     *****
Symmetrizing P0...
*****    P_tilde    *****
Performing Fourier transformation from img time to img freq...
After Pi calculation: 1070.08 MB | Time: 332.75s
 Processing 133 imaginary frequency points (half)
 Problem dimensions: nao=114, nelec=24, occ=12, virt=102
TDA approximation is disabled. Solving full effective Hamiltonian.
 Solving non-Hermitian eigenvalue equation. Condition number =   122.0773
Performing Fourier transformation from img freq to img time...
Fitting to single-plasmon-pole model.
Fdata shape: (133, 2448)
******************************************************************************************
    BSE Casida equation: 248.7290 secs    
******************************************************************************************
====================================================================================================
NEUTRAL EXCITATIONS
Only printing the first 20 positive eigenvalues.
----------------------------------------------------------------------------------------------------
Index     Static (eV)   Infinite (eV)    Dynamic (eV)        Residual
------------------------------------------------------------------------------------------
    0          5.1507          2.6945          5.0901          0.0298
    1          8.3298          5.3179          8.1754          0.0305
    2          8.4269          7.3162          8.3749          0.0098
    3          9.4328          8.2630          9.3631          0.0103
    4          9.4908          8.5685          9.4479          0.0068
    5          9.9748          7.4139          9.8062          0.0235
    6         10.4266          9.6576         10.3901          0.0051
    7         10.9346          9.9872         10.8760          0.0069
    8         11.0032          9.8482         10.9231          0.0091
    9         11.0841         10.1232         11.0290          0.0066
   10         11.9129         11.0797         11.8577          0.0056
   11         12.0419         11.2690         11.9921          0.0051
   12         12.1019         11.0837         12.0264          0.0073
   13         12.2713         10.0419         12.1107          0.0160
   14         12.3573         11.3770         12.2935          0.0063
   15         12.3873         11.5988         12.3484          0.0044
   16         12.7946         11.9566         12.7345          0.0054
   17         13.1147         11.5067         12.9727          0.0120
   18         13.1560         12.3970         13.0990          0.0048
   19         13.1993         12.0836         13.1020          0.0079
......
All results are saved in the output HDF5 file.
==========================================================================================
******************************************************************************************
    Write output: 0.2001 secs    
******************************************************************************************

==========================================================================================
FINAL SYSTEM STATUS
------------------------------------------------------------------------------------------
Final memory usage: 4899.19 MB | Time: 581.68s
Final thread count:    127
==========================================================================================

